LSST Science Book, Version 2.0

A survey that can cover the sky in optical bands over wide fields to faint magnitudes with a fast cadence will enable many of the exciting science opportunities of the next decade. The Large Synoptic Survey Telescope (LSST) will have an effective aperture of 6.7 meters and an imaging camera with field of view of 9.6 deg^2, and will be devoted to a ten-year imaging survey over 20,000 deg^2 south of +15 deg. Each pointing will be imaged 2000 times with fifteen second exposures in six broad bands from 0.35 to 1.1 microns, to a total point-source depth of r~27.5. The LSST Science Book describes the basic parameters of the LSST hardware, software, and observing plans. The book discusses educational and outreach opportunities, then goes on to describe a broad range of science that LSST will revolutionize: mapping the inner and outer Solar System, stellar populations in the Milky Way and nearby galaxies, the structure of the Milky Way disk and halo and other objects in the Local Volume, transient and variable objects both at low and high redshift, and the properties of normal and active galaxies at low and high redshift. It then turns to far-field cosmological topics, exploring properties of supernovae to z~1, strong and weak lensing, the large-scale distribution of galaxies and baryon oscillations, and how these different probes may be combined to constrain cosmological models and the physics of dark energy.

==> get_bibtex.py <==
#!/usr/bin/env python

# Program to fetch bibtex refs from ADS
#
# Use the ADS bibcodes in the citestrings (e.g. 
#    \citep{2003ApJS..147....1C, 2004AJ....128..163L}
# 
# Then, there are several options for processing the file(s):
# 
#    python get_bibtex.py <file.tex >file.bib
#    python get_bibtex.py file.tex >file.bib
#    python get_bibtex.py file.tex  file.bib
#    python get_bibtex.py file1.tex file2.tex file3.tex file.bib
#
# Adapted from simpler version from Enno Middelberg 
# http://www.astro.rub.de/middelberg/python/python.html

__version__ = 2.0

import urllib, string, fileinput, sys, os

citestrings = [
'\citet{',
'\citep{',
'\cite{',
'\citealt{',
'\citealp{',
'\citeauthor{',
'\Citet{',
'\Citep{',
'\Citealt{',
'\Citealp{',
'\Citeauthor{',
'\citeyear{',
'\citeyearpar{',
'\citefullauthor{'
'\nocite{'
]

def update_bibtex(infilehandle,bibfile):
    # Parse the tex file for citations
    text = readin(infilehandle)
    citations = parsetext(text)

    # Weed out the ones that are already in the .bib file
    f = open(bibfile,'r')
    bibstring = f.read()
    f.close()
    newcitations = []
    for c in citations:
	if bibstring.find(c) < 0:
            newcitations += [c]
	    print c
    print "new citations not in .bib file: "
    for c in newcitations:
	print c
    print ""

    # Get the new citations and append to the .bib file
    f = open(bibfile,'a')
    newbibtexentries = []
    for c in newcitations:
        print "Searching ADS for %s" % c
        newentry = scrapeads(c)
	f.write(newentry+'\n')
    f.close()

def get_bibtex(filehandle):
    text = readin(filehandle)
    citations = parsetext(text)
    for c in citations:
        print scrapeads(c)

def readin(f):
    lines = f.readlines()
    lines = purge_comments(lines)
    text = ' '.join(lines)
    return(text)

def parsetext(text):
    citations=[]
    get_citestrings(text,citations)
    return citations

def purge_comments(lines):
    for i in range(len(lines)):
        c = lines[i].find('%')
	if c > -1:
	    lines[i] = lines[i][:c]
    return lines
         
def get_citestrings(tex,citations):
    next = len(tex)
    if next < 5:
        return
    for c in citestrings:
        a = tex.find(c)
	if a > -1:
	    if a < next:
                next = a
#		print "found %s %d" % (c,a)
    if next >=0 and next < len(tex):
        tex = tex[next:]
        start = tex.find('{')
        end = tex.find('}')
	citestring=tex[start+1:end]
	if citestring.find(',') == -1:
#          print "  citation: ",citestring.strip()
	   citations += [citestring.strip()]
        else:
           clist = citestring.split(',')
#	   print "  citations: ", 
           for c in clist:
               citations += [c.strip()]
#	       print c.strip(),
#          print ''
	tex = tex[end:]
        get_citestrings(tex,citations)
    else:
        return
    return

def scrapeads(x):
        y=string.replace(x, "&", "%26")
#        print "Fetching "+y
        url='http://cdsads.u-strasbg.fr/cgi-bin/nph-bib_query?bibcode='+y[0:(len(y)-1)]+'&data_type=BIBTEX&db_key=AST%26nocookieset=1'
        ref=urllib.urlopen(url)
        text=ref.readlines()
        # remove CR from list
        text.pop()
	bibitem = ""
	keepline = False
        for i in text:
            if i[0] == '@':
                keepline = True
	    if keepline:
                bibitem += i
        ref.close()
	return bibitem

if __name__ == "__main__":
    # If no arguments, parse stdin as a tex file, output to stdout
    # If one argument that is not .tex file --  parse it, output to stdout
    # Otherwise, loop through .tex file arguments and either output
    #     to the stdout or to the .bib file that is listed in the arguments
    #     If the .bib file exists, only get the new citations
    if len(sys.argv) == 1: 
        infilehandle = sys.stdin
        get_bibtex(infilehandle)
    if len(sys.argv) == 2 and sys.argv[1][-4:] != '.tex':
        for x in fileinput.input(sys.argv[1]):
            b = scrapeads(x)
	    print b
    if len(sys.argv) >= 2:
	texfiles = []
	bibfile = ""
	for i in range(1,len(sys.argv)):
            if sys.argv[i][-4:] == '.tex':
                texfiles += [sys.argv[i]]
            if sys.argv[i][-4:] == '.bib':
                bibfile = sys.argv[i]
		if not os.path.exists(bibfile):
                    f = open(bibfile,'w') 
		    f.write('')
		    f.close()
	if bibfile == "":
	    for t in texfiles:
                tf = open(t,'r')
                get_bibtex(tf)
		tf.close()
        else:
	    for t in texfiles:
                print "processing %s" % t
                tf = open(t,'r')
                update_bibtex(tf,bibfile)
		tf.close()

